Fluid-Spatiotemporal Stochastic Geometry for Information Flow in Non-Stationary Fields: Kinematics and Field Reconstruction

Classical stochastic geometry primarily addresses forward analysis by prescribing spatial point-process laws and mobility models. It does not directly address the inverse problem of recovering directional macroscopic transport from aggregate density evolution in non-stationary spatial networks. This paper develops the kinematic foundation of fluid-spatiotemporal stochastic geometry (F-STSG), representing an evolving mobile population by an intensity field under an assumed continuum limit while retaining the network infrastructure as a discrete spatial measure. We formulate macroscopic transport reconstruction as an inverse boundary value problem. Under a strictly positive bounded intensity and compatible source and boundary data, an instantaneous weighted minimum-energy criterion selects a unique velocity representative from the admissible class. The reconstruction reduces to a weighted elliptic Neumann problem and separates density-identifiable transport from weighted-solenoidal circulation that is not identifiable from density evolution alone. We further derive the information flux, interface transport, velocity-divergence relation, and centroid dynamics. Numerical experiments examine reconstruction consistency and sensitivity, while the public New Era of Urban Traffic Monitoring with Aerial Footage (pNEUMA) dataset provides held-out validation of internal transport. A separate unmanned aerial vehicle (UAV) study evaluates the centroid as a causal downstream control reference under observation delay, motion constraints, and execution perturbations.

==> images/Fig2_sensity.m <==
function fig = plot_Figure8_delay_sensitivity_editable( ...
    delay_csv, raw_runs_csv, figure_output_dir)
%PLOT_FIGURE8_DELAY_SENSITIVITY_EDITABLE
% Figure 8：观测延迟敏感性。
%
% 特点：
%   1. 使用透明阴影表示 95% confidence interval；
%   2. 三个子图均为独立 axes，可手动拖动和缩放；
%   3. 图例可手动拖动和缩放；
%   4. 可导出透明阴影 PDF、600 dpi PNG、可编辑 FIG；
%   5. EPS 不支持透明度，因此自动使用浅色不透明阴影；
%   6. 不修改任何原始实验结果。
%
% 直接运行：
%   plot_Figure8_delay_sensitivity_editable
%
% 指定输入：
%   plot_Figure8_delay_sensitivity_editable( ...
%       delay_csv, raw_runs_csv, figure_output_dir)
%
% 手动调整：
%   Layout Tools -> Enable edit mode
%   单击子图或图例后：
%       拖动对象可改变位置；
%       拖动边框控制点可改变大小。
%
% 调整完成后：
%   Layout Tools -> Export current layout
%
% 指标定义：
%
%   1. 公共归一化基准：
%      J_ref = mean_i J_service(C2, delay_steps = 0, i)
%
%   2. C3 相对 C2 的 paired gain：
%      g_i = (J_service(C2,i)-J_service(C3,i)) ...
%            /J_service(C2,i)
%
%      文中报告 mean_i(g_i)，并非两个 group means 的比值。
%
%   3. Tracking lag：
%      l* = argmin_{l=0,...,Lmax}
%           sqrt(mean_{k=l+1,...,T}
%           ||P_k-C_true(k-l)||_2^2)
%
%      正值表示 UAV 跟随较早的真实质心位置，单位为控制步。

%% 输入参数

if nargin < 1
    delay_csv = [];
end

if nargin < 2
    raw_runs_csv = [];
end

if nargin < 3
    figure_output_dir = [];
end

script_file = mfilename('fullpath');

if isempty(script_file)
    script_dir = pwd;
else
    script_dir = fileparts(script_file);
end

experiment_root = [ ...
    'D:' filesep ...
    'study' filesep ...
    char([35770 25991]) filesep ...
    '2025 ' char([35770 25991]) ...
    '5-IoTJ x2-F-STSG' filesep ...
    'TIT' char([20195 30721]) filesep ...
    char([20027 32534 24847 35265]) ...
    '4_' char([36816 33829 25511 21046 23454 39564]) ...
    '_' char([20462 27491 29256])];

if isempty(delay_csv)
    delay_csv = fullfile( ...
        script_dir, ...
        '延迟扫描结果汇总.csv');
end

if isempty(raw_runs_csv)
    raw_runs_csv = fullfile( ...
        script_dir, ...
        '全部控制器运行结果.csv');
end

if isempty(figure_output_dir)
    figure_output_dir = script_dir;
end

assert(isfile(delay_csv), ...
    'Figure8:MissingSummary', ...
    'Missing delay-sweep summary: %s', ...
    delay_csv);

assert(isfile(raw_runs_csv), ...
    'Figure8:MissingRawRuns', ...
    'Missing raw run table: %s', ...
    raw_runs_csv);

if ~isfolder(figure_output_dir)
    mkdir(figure_output_dir);
end

%% 读取数据

summary = readtable(delay_csv, 'TextType', 'string');
raw = readtable(raw_runs_csv, 'TextType', 'string');

summary = sortrows(summary, 'delay_ratio');

required_summary = { ...
    'delay_ratio', ...
    'paired_groups', ...
    'C1_J_service_mean', ...
    'C1_J_service_ci95', ...
    'C2_J_service_mean', ...
    'C2_J_service_ci95', ...
    'C3_J_service_mean', ...
    'C3_J_service_ci95', ...
    'C3_vs_C2_paired_gain_mean', ...
    'C1_J_control_mean', ...
    'C1_J_control_ci95', ...
    'C2_J_control_mean', ...
    'C2_J_control_ci95', ...
    'C3_J_control_mean', ...
    'C3_J_control_ci95', ...
    'C1_tracking_lag_mean', ...
    'C1_tracking_lag_ci95', ...
    'C2_tracking_lag_mean', ...
    'C2_tracking_lag_ci95', ...
    'C3_tracking_lag_mean', ...
    'C3_tracking_lag_ci95'};

missing_summary = setdiff( ...
    required_summary, ...
    summary.Properties.VariableNames);

assert(isempty(missing_summary), ...
    'Figure8:MissingSummaryColumns', ...
    'Summary is missing columns: %s', ...
    strjoin(missing_summary, ', '));

required_raw = { ...
    'run_kind', ...
    'scenario', ...
    'seed', ...
    'controller_id', ...
    'delay_steps', ...
    'J_service'};

missing_raw = setdiff( ...
    required_raw, ...
    raw.Properties.VariableNames);

assert(isempty(missing_raw), ...
    'Figure8:MissingRawColumns', ...
    'Raw table is missing columns: %s', ...
    strjoin(missing_raw, ', '));

%% 从原始结果重新核查 paired gain

delay_kind = string(char([24310 36831 25195 25551]));

delay_runs = raw( ...
    raw.run_kind == delay_kind & ...
    ismember(raw.controller_id, ["C1", "C2", "C3"]), :);

assert(~isempty(delay_runs), ...
    'Figure8:NoDelayRuns', ...
    'No delay-sweep rows were found in the raw result table.');

n_delay = height(summary);

paired_gain_raw = nan(n_delay, 1);
ratio_of_means = nan(n_delay, 1);
pair_count = zeros(n_delay, 1);

for row_index = 1:n_delay

    delay_value = summary.delay_ratio(row_index);

    c2 = delay_runs( ...
        delay_runs.delay_steps == delay_value & ...
        delay_runs.controller_id == "C2", :);

    c3 = delay_runs( ...
        delay_runs.delay_steps == delay_value & ...
        delay_runs.controller_id == "C3", :);

    c2 = sortrows(c2, {'scenario', 'seed'});
    c3 = sortrows(c3, {'scenario', 'seed'});

    assert(height(c2) == height(c3) && ~isempty(c2), ...
        'Figure8:PairCountMismatch', ...
        'C2/C3 pair count mismatch at delay %g.', ...
        delay_value);

    assert( ...
        isequal(c2.scenario, c3.scenario) && ...
        isequal(c2.seed, c3.seed), ...
        'Figure8:PairKeyMismatch', ...
        'C2/C3 pairing keys mismatch at delay %g.', ...
        delay_value);

    assert(all(isfinite(c2.J_service) & c2.J_service > 0), ...
        'Figure8:BadDenominator', ...
        'C2 J_service must be positive and finite.');

    per_run_gain = ...
        (c2.J_service-c3.J_service)./c2.J_service;

    paired_gain_raw(row_index) = mean(per_run_gain);

    ratio_of_means(row_index) = ...
        (mean(c2.J_service)-mean(c3.J_service)) / ...
        mean(c2.J_service);

    pair_count(row_index) = height(c2);
end

assert(all(pair_count == summary.paired_groups), ...
    'Figure8:SummaryPairCountMismatch', ...
    'Raw and summary pair counts differ.');

gain_difference = abs( ...
    paired_gain_raw - ...
    summary.C3_vs_C2_paired_gain_mean);

assert(max(gain_difference) < 1e-12, ...
    'Figure8:GainDefinitionMismatch', ...
    ['Summary gain is inconsistent with the raw paired ' ...
     'per-run definition.']);

%% 确定公共归一化基准

baseline_row = summary.delay_ratio == 0;

assert(nnz(baseline_row) == 1, ...
    'Figure8:BadBaseline', ...
    'Exactly one delay_ratio=0 row is required.');

J_ref = summary.C2_J_service_mean(baseline_row);

assert(isfinite(J_ref) && J_ref > 0, ...
    'Figure8:BadBaseline', ...
    'The normalization denominator must be positive.');

expected_J_ref = 1.53113135020773;

assert(abs(J_ref-expected_J_ref) < 1e-12, ...
    'Figure8:UnexpectedBaseline', ...
    'J_ref changed: expected %.14g, found %.14g.', ...
    expected_J_ref, J_ref);

%% 绘图参数

controller_codes = { ...
    'C1', ...
    'C2', ...
    'C3'};

controller_labels = { ...
    'C1 delayed peak', ...
    'C2 reactive centroid', ...
    'C3 predictive centroid'};

% C1：黑色；C2：蓝色；C3：橙色
colors = [ ...
    0.15 0.15 0.15; ...
    0.00 0.45 0.70; ...
    0.85 0.33 0.10];

line_styles = { ...
    '--', ...
    '-.', ...
    '-'};

markers = { ...
    's', ...
    'o', ...
    '^'};

% 透明置信区间阴影。
% 黑色曲线的透明度略低，避免灰色阴影过重。
band_alpha = [ ...
    0.08, ...
    0.14, ...
    0.14];

% EPS 中使用的不透明浅色阴影比例
eps_lightening = 0.78;

% 使用独立 axes，允许用户手动拖动和缩放
default_axes_positions = [ ...
    0.072 0.230 0.265 0.650; ...
    0.377 0.230 0.265 0.650; ...
    0.682 0.230 0.265 0.650];

default_legend_position = [ ...
    0.275 0.040 0.450 0.070];

%% 创建图窗

fig = figure( ...
    'Name', 'Figure 8 - Editable Layout', ...
    'NumberTitle', 'off', ...
    'Color', 'w', ...
    'Units', 'inches', ...
    'Position', [0.7 0.7 7.16 3.05], ...
    'Resize', 'on', ...
    'Renderer', 'opengl', ...
    'MenuBar', 'figure', ...
    'ToolBar', 'figure', ...
    'PaperPositionMode', 'auto');

ax = gobjects(3, 1);
legend_lines = gobjects(3, 1);
band_handles = gobjects(3, 3);

for panel_index = 1:3

    ax(panel_index) = axes( ...
        'Parent', fig, ...
        'Units', 'normalized', ...
        'Position', default_axes_positions(panel_index, :));

    hold(ax(panel_index), 'on');
    box(ax(panel_index), 'on');
    grid(ax(panel_index), 'on');

    ax(panel_index).GridAlpha = 0.11;
    ax(panel_index).MinorGridAlpha = 0.05;
    ax(panel_index).XMinorGrid = 'off';
    ax(panel_index).YMinorGrid = 'off';
    ax(panel_index).Layer = 'top';
    ax(panel_index).TickDir = 'out';
    ax(panel_index).TickLength = [0.018 0.018];
    ax(panel_index).FontName = 'Times New Roman';
    ax(panel_index).FontSize = 8.5;
    ax(panel_index).LineWidth = 0.75;
    ax(panel_index).Color = 'w';

    panel_minimum = inf;
    panel_maximum = -inf;

    for controller_index = 1:3

        code = controller_codes{controller_index};

        switch panel_index

            case 1
                values = ...
                    summary.([code '_J_service_mean']) / J_ref;

                errors = ...
                    summary.([code '_J_service_ci95']) / J_ref;

            case 2
                values = ...
                    summary.([code '_J_control_mean']);

                errors = ...
                    summary.([code '_J_control_ci95']);

            case 3
                values = ...
                    summary.([code '_tracking_lag_mean']);

                errors = ...
                    summary.([code '_tracking_lag_ci95']);

            otherwise
                error('Figure8:BadPanel', ...
                    'Unknown panel index.');
        end

        x_values = summary.delay_ratio(:);
        y_values = values(:);
        ci_values = errors(:);

        valid_rows = ...
            isfinite(x_values) & ...
            isfinite(y_values) & ...
            isfinite(ci_values);

        x_values = x_values(valid_rows);
        y_values = y_values(valid_rows);
        ci_values = ci_values(valid_rows);

        [x_values, sort_index] = sort(x_values);

        y_values = y_values(sort_index);
        ci_values = ci_values(sort_index);

        lower_band = y_values-ci_values;
        upper_band = y_values+ci_values;

        panel_minimum = min( ...
            panel_minimum, ...
            min(lower_band));

        panel_maximum = max( ...
            panel_maximum, ...
            max(upper_band));

        % 绘制透明 95% CI 阴影
        band_handles(panel_index, controller_index) = fill( ...
            ax(panel_index), ...
            [x_values; flipud(x_values)], ...
            [upper_band; flipud(lower_band)], ...
            colors(controller_index, :), ...
            'FaceAlpha', band_alpha(controller_index), ...
            'EdgeColor', 'none', ...
            'HandleVisibility', 'off', ...
            'Tag', 'CI_Band');

        % 保存原始曲线颜色，供 EPS 导出时生成浅色带
        band_handles(panel_index, controller_index).UserData = ...
            colors(controller_index, :);

        % 阴影不响应鼠标，避免妨碍手动选择子图或曲线
        band_handles(panel_index, controller_index).HitTest = 'off';

        if isprop( ...
                band_handles(panel_index, controller_index), ...
                'PickableParts')

            band_handles(panel_index, controller_index).PickableParts = ...
                'none';
        end

        % 均值曲线放在阴影上层
        line_handle = plot( ...
            ax(panel_index), ...
            x_values, ...
            y_values, ...
            'Color', colors(controller_index, :), ...
            'LineStyle', line_styles{controller_index}, ...
            'LineWidth', 1.55, ...
            'Marker', markers{controller_index}, ...
            'MarkerSize', 5.3, ...
            'MarkerFaceColor', 'w', ...
            'MarkerEdgeColor', colors(controller_index, :), ...
            'DisplayName', ...
            controller_labels{controller_index});

        if panel_index == 1
            legend_lines(controller_index) = line_handle;
        end
    end

    xlabel( ...
        ax(panel_index), ...
        'Observation delay, $\tau/\Delta t$', ...
        'Interpreter', 'latex', ...
        'FontName', 'Times New Roman', ...
        'FontSize', 9);

    xticks(ax(panel_index), summary.delay_ratio);

    xlim(ax(panel_index), [ ...
        min(summary.delay_ratio), ...
        max(summary.delay_ratio)]);

    % 根据均值和 CI 自动设置纵轴范围
    panel_span = panel_maximum-panel_minimum;

    if panel_span <= 0 || ~isfinite(panel_span)
        panel_span = max(abs(panel_maximum), 1);
    end

    lower_padding = 0.10*panel_span;
    upper_padding = 0.13*panel_span;

    y_lower = panel_minimum-lower_padding;
    y_upper = panel_maximum+upper_padding;

    if panel_index == 2
        y_lower = max(0, y_lower);
    end

    if panel_index == 3
        y_lower = max(0, y_lower);
    end

    ylim(ax(panel_index), [y_lower y_upper]);

    switch panel_index

        case 1
            ylabel( ...
                ax(panel_index), ...
                '$\bar{J}_{\mathrm{service}}/J_{\mathrm{ref}}$', ...
                'Interpreter', 'latex', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9);

            title( ...
                ax(panel_index), ...
                '(a) Normalized service distance', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9, ...
                'FontWeight', 'normal');

        case 2
            ylabel( ...
                ax(panel_index), ...
                'Control effort', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9);

            title( ...
                ax(panel_index), ...
                '(b) Control effort', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9, ...
                'FontWeight', 'normal');

        case 3
            ylabel( ...
                ax(panel_index), ...
                'Tracking lag (steps)', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9);

            title( ...
                ax(panel_index), ...
                '(c) Tracking lag', ...
                'FontName', 'Times New Roman', ...
                'FontSize', 9, ...
                'FontWeight', 'normal');
    end
end

%% 创建整图共用图例

lgd = legend( ...
    ax(1), ...
    legend_lines, ...
    controller_labels, ...
    'Orientation', 'horizontal', ...
    'NumColumns', 3, ...
    'FontName', 'Times New Roman', ...
    'FontSize', 8, ...
    'Box', 'off');

drawnow;

lgd.Units = 'normalized';
lgd.Position = default_legend_position;
lgd.AutoUpdate = 'off';

%% 保存默认布局状态

layout_state = struct();

layout_state.axes = ax;
layout_state.legend = lgd;
layout_state.default_axes_positions = ...
    default_axes_positions;
layout_state.default_legend_position = ...
    default_legend_position;
layout_state.default_figure_position = ...
    fig.Position;
layout_state.band_handles = ...
    band_handles;

setappdata( ...
    fig, ...
    'Figure8LayoutState', ...
    layout_state);

%% 创建手动编辑菜单

layout_menu = uimenu( ...
    fig, ...
    'Label', 'Layout Tools');

uimenu( ...
    layout_menu, ...
    'Label', 'Enable edit mode', ...
    'Accelerator', 'E', ...
    'Callback', @enableEditMode);

uimenu( ...
    layout_menu, ...
    'Label', 'Disable edit mode', ...
    'Callback', @disableEditMode);

uimenu( ...
    layout_menu, ...
    'Label', 'Zoom mode', ...
    'Separator', 'on', ...
    'Callback', @enableZoomMode);

uimenu( ...
    layout_menu, ...
    'Label', 'Pan mode', ...
    'Callback', @enablePanMode);

uimenu( ...
    layout_menu, ...
    'Label', 'Disable all modes', ...
    'Callback', @disableAllModes);

uimenu( ...
    layout_menu, ...
    'Label', 'Reset subplot layout', ...
    'Separator', 'on', ...
    'Callback', @resetLayout);

uimenu( ...
    layout_menu, ...
    'Label', 'Reset IEEE figure size', ...
    'Callback', @resetFigureSize);

uimenu( ...
    layout_menu, ...
    'Label', 'Save editable FIG', ...
    'Separator', 'on', ...
    'Callback', @saveEditableFigure);

uimenu( ...
    layout_menu, ...
    'Label', 'Export current layout', ...
    'Accelerator', 'S', ...
    'Callback', @exportCurrentLayout);

uimenu( ...
    layout_menu, ...
    'Label', 'Show editing instructions', ...
    'Separator', 'on', ...
    'Callback', @showInstructions);

%% 输出指标核查表

audit_file = fullfile( ...
    figure_output_dir, ...
    'Figure8_definition_audit.csv');

audit = table( ...
    summary.delay_ratio, ...
    pair_count, ...
    repmat(J_ref, n_delay, 1), ...
    paired_gain_raw, ...
    ratio_of_means, ...
    'VariableNames', { ...
    'delay_steps', ...
    'paired_runs', ...
    'common_J_ref', ...
    'mean_paired_per_run_gain', ...
    'ratio_of_group_means'});

writetable(audit, audit_file);

%% 命令行输出

fprintf('\nFigure 8 has been created.\n');
fprintf('The shaded regions denote 95%% confidence intervals.\n');
fprintf('Use: Layout Tools -> Enable edit mode\n');
fprintf('Click an axes or legend, then drag or resize it.\n');
fprintf('After editing, use: Layout Tools -> Export current layout\n\n');

fprintf( ...
    'Common J_ref = %.14f, C2 mean at delay 0, n = %d.\n', ...
    J_ref, ...
    pair_count(baseline_row));

fprintf( ...
    ['Delay 0: paired mean gain = %.6f%%; ' ...
     'ratio of means = %.6f%%.\n'], ...
    100*paired_gain_raw(baseline_row), ...
    100*ratio_of_means(baseline_row));

last_row = ...
    summary.delay_ratio == max(summary.delay_ratio);

fprintf( ...
    ['Delay %g: paired mean gain = %.6f%%; ' ...
     'ratio of means = %.6f%%.\n'], ...
    summary.delay_ratio(last_row), ...
    100*paired_gain_raw(last_row), ...
    100*ratio_of_means(last_row));

if nargout == 0
    clear fig
end

%% =========================================================
% 嵌套回调函数
% ==========================================================

    function enableEditMode(~, ~)

        disableAllModes([], []);
        plotedit(fig, 'on');

        fprintf('\nEdit mode enabled.\n');
        fprintf('Click an axes or legend to select it.\n');
        fprintf('Drag the object to move it.\n');
        fprintf('Drag the square handles to resize it.\n\n');
    end

    function disableEditMode(~, ~)

        plotedit(fig, 'off');
        fprintf('Edit mode disabled.\n');
    end

    function enableZoomMode(~, ~)

        disableAllModes([], []);
        zoom(fig, 'on');

        fprintf('Zoom mode enabled.\n');
    end

    function enablePanMode(~, ~)

        disableAllModes([], []);
        pan(fig, 'on');

        fprintf('Pan mode enabled.\n');
    end

    function disableAllModes(~, ~)

        try
            plotedit(fig, 'off');
        catch
        end

        try
            zoom(fig, 'off');
        catch
        end

        try
            pan(fig, 'off');
        catch
        end

        try
            rotate3d(fig, 'off');
        catch
        end
    end

    function resetLayout(~, ~)

        disableAllModes([], []);

        state = getappdata( ...
            fig, ...
            'Figure8LayoutState');

        for index = 1:numel(state.axes)

            state.axes(index).Units = 'normalized';

            state.axes(index).Position = ...
                state.default_axes_positions(index, :);
        end

        state.legend.Units = 'normalized';

        state.legend.Position = ...
            state.default_legend_position;

        drawnow;

        fprintf( ...
            'Subplot and legend positions were reset.\n');
    end

    function resetFigureSize(~, ~)

        disableAllModes([], []);

        state = getappdata( ...
            fig, ...
            'Figure8LayoutState');

        fig.Units = 'inches';
        fig.Position = ...
            state.default_figure_position;

        drawnow;

        fprintf( ...
            'Figure size was reset to IEEE double-column size.\n');
    end

    function saveEditableFigure(~, ~)

        disableAllModes([], []);

        default_file = fullfile( ...
            figure_output_dir, ...
            'control_delay_sensitivity_editable.fig');

        [file_name, path_name] = uiputfile( ...
            '*.fig', ...
            'Save editable MATLAB figure', ...
            default_file);

        if isequal(file_name, 0)
            return;
        end

        output_file = fullfile( ...
            path_name, ...
            file_name);

        savefig(fig, output_file);

        fprintf( ...
            'Editable figure saved to:\n%s\n', ...
            output_file);
    end

    function exportCurrentLayout(~, ~)

        disableAllModes([], []);
        drawnow;

        pdf_file = fullfile( ...
            figure_output_dir, ...
            'control_delay_sensitivity.pdf');

        eps_file = fullfile( ...
            figure_output_dir, ...
            'control_delay_sensitivity.eps');

        png_file = fullfile( ...
            figure_output_dir, ...
            'control_delay_sensitivity.png');

        fig_file = fullfile( ...
            figure_output_dir, ...
            'control_delay_sensitivity.fig');

        % PDF：保留透明阴影
        exportgraphics( ...
            fig, ...
            pdf_file, ...
            'ContentType', 'vector', ...
            'BackgroundColor', 'white');

        % PNG：保留透明阴影
        exportgraphics( ...
            fig, ...
            png_file, ...
            'Resolution', 600, ...
            'BackgroundColor', 'white');

        % FIG：保留全部对象，可继续编辑
        savefig(fig, fig_file);

        % EPS 不支持透明度。
        % 创建临时副本，并将阴影改成浅色不透明区域。
        eps_fig = copyobj(fig, 0);

        eps_fig.Visible = 'off';
        eps_fig.Renderer = 'painters';

        eps_bands = findobj( ...
            eps_fig, ...
            'Type', 'patch', ...
            'Tag', 'CI_Band');

        for band_index = 1:numel(eps_bands)

            original_color = eps_bands(band_index).UserData;

            if isempty(original_color) || ...
                    ~isnumeric(original_color) || ...
                    numel(original_color) ~= 3

                original_color = ...
                    eps_bands(band_index).FaceColor;
            end

            light_color = ...
                (1-eps_lightening)*original_color + ...
                eps_lightening*[1 1 1];

            eps_bands(band_index).FaceAlpha = 1;
            eps_bands(band_index).FaceColor = light_color;
            eps_bands(band_index).EdgeColor = 'none';
        end

        print( ...
            eps_fig, ...
            eps_file, ...
            '-depsc', ...
            '-painters');

        close(eps_fig);

        fprintf('\nCurrent manual layout exported:\n');
        fprintf('PDF with transparent bands: %s\n', pdf_file);
        fprintf('PNG with transparent bands: %s\n', png_file);
        fprintf('EPS with pale opaque bands: %s\n', eps_file);
        fprintf('Editable FIG: %s\n\n', fig_file);
    end

    function showInstructions(~, ~)

        message = sprintf([ ...
            'Manual layout adjustment:\n\n' ...
            '1. Open "Layout Tools".\n' ...
            '2. Select "Enable edit mode".\n' ...
            '3. Click an axes or the legend.\n' ...
            '4. Drag the selected object to move it.\n' ...
            '5. Drag its handles to resize it.\n' ...
            '6. Disable edit mode before zooming or panning.\n' ...
            '7. Select "Export current layout" after editing.\n\n' ...
            'PDF and PNG retain transparent confidence bands.\n' ...
            'EPS uses pale opaque confidence bands because EPS ' ...
            'does not support transparency.']);

        helpdlg( ...
            message, ...
            'Figure 8 editing instructions');
    end
end
